Unitary discretization of the Koopman-von Neumann equation for quantum simulation of fluid and plasma dynamics

The Koopman--von Neumann (KvN) formulation of spectrally truncated fluid and plasma dynamics is considered as a potential approach for quantum computation. The KvN framework embeds the Liouville equation into a Hilbert space with norm-preserving, unitary evolution. Here, we propose a Weyl-ordered KvN generator along with a summation-by-parts discretization, which ensures that the resulting operators are exactly unitary as required for quantum computers. The Weyl-ordered KvN generator is derived as the unique anti-Hermitian operator symmetrization for real velocity fields. The formulation operates directly in the physical amplitude space without phase-space doubling, so the Heisenberg uncertainty principle does not constrain the grid resolution during evolution. This limitation re-enters only at the measurement stage on a quantum computer. Exact discrete unitarity is proved as a purely algebraic identity that holds regardless of grid resolution or stencil order. To manage boundaries, a split-step Kraus absorbing layer is introduced via a Stinespring dilation requiring only one ancilla qubit. Validation on three test cases spanning dissipative and Hamiltonian regimes (a viscous Navier--Stokes triad, an incompressible Euler triad, and a Hasegawa--Mima drift-wave triad) confirms fourth-order convergence and machine-precision unitarity.

==> anc/generate_all_figures.py <==
#!/usr/bin/env python3
# =============================================================================
# generate_all_figures.py
#
# "Unitary discretization of the Koopman-von Neumann equation:
#  algebraic foundation for quantum simulation of fluid and plasma dynamics"
#
# Aleksandar Jemcov  |  Dept. AME  |  University of Notre Dame
# ajemcov@nd.edu
#
# Copyright (c) 2025 Aleksandar Jemcov. All rights reserved.
# Proprietary and confidential. Not for distribution.
#
# Design notes (critical -- read before editing)
# ----------------------------------------------
# 1. gauss_psi uses exponent factor 0.25, NOT 0.5.
#    psi = exp(-0.25 * sum((a-a0)^2/sigma^2))  so that
#    rho = |psi|^2 = exp(-0.5 * sum((a-a0)^2/sigma^2))
#    which is N(a0, sigma^2).  The MC samples from the same N(a0, sigma^2).
#    Using 0.5 would give rho with std = sigma/sqrt(2) -- inconsistent with MC.
#    gauss_psi additionally normalizes so dot(psi, psi) = 1 on the grid.
#
# 2. Kraus weights return sqrt(W), so psi *= sqrt_w implements
#    K1 = diag(sqrt(W)) per the split-step CPTP channel.  norms[i] tracks
#    dot(psi, psi) (probability), NOT np.linalg.norm(psi) (vector norm).
#
# 3. Triad domain: zero-centered [-h, h]^3, h = a0_max + n*sigma.
#    This is the only formula consistent with the paper's sigma/da values.
#
# 4. Euler triad: M=40, T=1.0, use_kraus=True.  Norm conservation per
#    trajectory does NOT bound individual mode amplitudes; energy
#    redistribution drives |a_j| above |a_j(0)|, so the wavefunction tail
#    can reach the absorbing layer and Kraus absorbs a small ~1e-5 tail.
#    All three test cases now run with the layer applied.
#
# 5. dt = 0.02 for all cases.
#
# 6. All figures: black only.  Line style + marker symbol distinguish curves.
#    No colour strings except 'k'.  No matplotlib format strings with floats.
#
# Usage
# -----
#   python generate_all_figures.py              # all figures
#   python generate_all_figures.py --fig 2      # single figure
#   python generate_all_figures.py --fig 2,5,9  # subset
#   python generate_all_figures.py --dry        # print parameters, exit
# =============================================================================

import argparse
import gc
import os
import time
from itertools import product as cartesian_product

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
from matplotlib.lines import Line2D
import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import expm_multiply

# =============================================================================
# Publication style  (RevTeX4-2 twocolumn, Physical Review family)
# =============================================================================
rcParams.update({
    'font.family':          'serif',
    'font.serif':           ['Times New Roman', 'Times', 'DejaVu Serif'],
    'mathtext.fontset':     'stix',
    'font.size':            9,
    'axes.labelsize':       10,
    'axes.titlesize':       9,
    'legend.fontsize':      7.5,
    'xtick.labelsize':      8,
    'ytick.labelsize':      8,
    'lines.linewidth':      1.2,
    'lines.markersize':     4.5,
    'figure.dpi':           150,
    'savefig.dpi':          300,
    'savefig.bbox':         'tight',
    'savefig.pad_inches':   0.02,
    'axes.linewidth':       0.6,
    'xtick.major.width':    0.5,
    'ytick.major.width':    0.5,
    'xtick.minor.width':    0.4,
    'ytick.minor.width':    0.4,
    'xtick.major.size':     3.5,
    'ytick.major.size':     3.5,
    'xtick.minor.size':     2.0,
    'ytick.minor.size':     2.0,
    'xtick.direction':      'in',
    'ytick.direction':      'in',
    'xtick.top':            True,
    'ytick.right':          True,
    'legend.frameon':       True,
    'legend.framealpha':    1.0,
    'legend.edgecolor':     '0.75',
    'legend.fancybox':      False,
    'legend.handlelength':  2.2,
    'legend.handletextpad': 0.5,
    'legend.borderpad':     0.4,
})

OUT = './figures_prr'
os.makedirs(OUT, exist_ok=True)

# =============================================================================
# Global parameters  --  all match paper Table I and Sec. IV.A
# =============================================================================
NS_SIGMA  = 0.15                           # PDF standard deviation
NS_A0     = np.array([1.0, 0.8, 0.5])     # NS/Euler/HM initial mean
NS_SIG    = np.array([NS_SIGMA] * 3)
DT        = 0.02   # uniform time step for all cases
N_SPONGE  = 3      # Kraus sponge width in grid cells from each boundary
SBP_ORDER = 4      # default SBP stencil order

# =============================================================================
# B&W figure style  --  line style + marker distinguish curves, no colour
# =============================================================================
_LS  = ['-', '--', '-.', ':']        # line styles
_MK  = ['o', 's', '^', 'd']         # markers: circle, square, tri, diamond
_LW  = 1.2
_MS  = 4.5
_MEW = 0.85
_W1  = 3.40    # single-column width (in)
_W2  = 6.80    # double-column width (in)
_H1  = 2.75    # panel height (in)


def _panel_label(ax, text, x=0.04, y=0.95):
    ax.text(x, y, text, transform=ax.transAxes,
            fontsize=9, fontweight='bold', va='top', ha='left')


def _grid(ax):
    ax.grid(True, lw=0.22, ls=':', color='0.82', which='major')


def _kline(idx):
    """Black KvN line (no marker)."""
    return dict(color='k', ls=_LS[idx], lw=_LW)


def _msym(idx):
    """Black MC marker (no line)."""
    return dict(color='k', ls='none', marker=_MK[idx],
                ms=_MS, mew=_MEW, mfc='none')


def _handle(idx, label):
    """Legend handle combining line + marker."""
    return Line2D([], [], color='k', ls=_LS[idx], lw=_LW,
                  marker=_MK[idx], ms=_MS, mew=_MEW, mfc='none', label=label)


def _mstep(n, n_marks=12):
    return max(1, n // n_marks)


# =============================================================================
# Domain helpers
# =============================================================================

def triad_domain(a0, sigma, n_sigma=6):
    """Zero-centered [-h, h]^3 with h = a0_max + n*sigma.

    The mode with the largest initial amplitude lies exactly n*sigma
    from the right boundary.  All other modes have larger margins.
    This is the formula consistent with all sigma/da values in the paper.
    """
    h = float(a0.max()) + n_sigma * sigma
    return -h, h


# =============================================================================
# SBP operators  (periodic circulant -- exactly skew-symmetric)
# =============================================================================

def sbp_sparse(M, da, order=4):
    """Sparse circulant skew-symmetric SBP first-derivative."""
    D = sp.lil_matrix((M, M))
    if order == 2:
        for i in range(M):
            D[i, (i+1) % M] =  0.5 / da
            D[i, (i-1) % M] = -0.5 / da
    elif order == 4:
        for i in range(M):
            D[i, (i+1) % M] =  2.0 / (3.0 * da)
            D[i, (i-1) % M] = -2.0 / (3.0 * da)
            D[i, (i+2) % M] = -1.0 / (12.0 * da)
            D[i, (i-2) % M] =  1.0 / (12.0 * da)
    else:
        raise ValueError(f'Unsupported SBP order {order}')
    return D.tocsc()


# =============================================================================
# Kraus absorbing layer
# =============================================================================

def kraus_weights(grid, amin, amax, da, n_sponge=3):
    """Return sqrt(W) for the split-step Kraus layer.

    Applying  psi *= sqrt_w  implements  K1 = diag(sqrt(W)).
    CPTP completeness:  K1^T K1 + K2^T K2 = diag(W) + diag(1-W) = I.
    W = 1 in the interior; W = 0 at the boundary; cosine taper in between.
    """
    w = np.ones(len(grid))
    for j in range(grid.shape[1]):
        d = np.minimum(
            (grid[:, j] - amin) / da,
            (amax - grid[:, j]) / da)
        mask = d < n_sponge
        w[mask] *= 0.5 * (1.0 + np.cos(np.pi * (1.0 - d[mask] / n_sponge)))
    return np.sqrt(w)   # sqrt(W), NOT W


# =============================================================================
# Grid builder  (endpoint=False for periodic SBP)
# =============================================================================

def grid_3d(M, amin, amax):
    a1d = np.linspace(amin, amax, M, endpoint=False)
    da  = a1d[1] - a1d[0]
    return np.array(list(cartesian_product(a1d, a1d, a1d))), da, a1d


# =============================================================================
# Physical systems
# =============================================================================

class NSTriad:
    """NS triad  k1=(1,0), k2=(1,1), k3=(-2,-1).  C=[0.3, -0.8, 0.5]."""
    k_sq  = np.array([1.0, 2.0, 5.0])
    C     = np.array([0.3, -0.8, 0.5])

    def __init__(self, nu=0.1):
        self.nu    = nu
        self.gamma = nu * self.k_sq

    def rhs(self, a):
        return np.array([
            -self.gamma[0] * a[0] + self.C[0] * a[1] * a[2],
            -self.gamma[1] * a[1] + self.C[1] * a[2] * a[0],
            -self.gamma[2] * a[2] + self.C[2] * a[0] * a[1]])


class EulerTriad:
    """Incompressible Euler triad (nu=0).  Same wavevectors as NS."""
    k_sq  = np.array([1.0, 2.0, 5.0])
    C     = np.array([0.3, -0.8, 0.5])
    gamma = np.zeros(3)

    def rhs(self, a):
        return np.array([
            self.C[0] * a[1] * a[2],
            self.C[1] * a[2] * a[0],
            self.C[2] * a[0] * a[1]])


class HMTriad:
    """Hasegawa-Mima triad.  C = [1/6, -1/3, 1/6]  (sum = 0)."""
    k_sq    = np.array([1.0, 2.0, 5.0])
    k_sq_hm = np.array([2.0, 3.0, 6.0])   # |k|^2 + 1
    C       = np.array([1.0/6, -1.0/3, 1.0/6])

    def __init__(self, mu=0.1):
        self.mu    = mu
        self.gamma = mu * self.k_sq

    def rhs(self, a):
        return np.array([
            -self.gamma[0] * a[0] + self.C[0] * a[1] * a[2],
            -self.gamma[1] * a[1] + self.C[1] * a[2] * a[0],
            -self.gamma[2] * a[2] + self.C[2] * a[0] * a[1]])


# =============================================================================
# KvN generators  (Weyl-ordered:  L = -1/2 * sum_j (F_j D_j + D_j F_j) )
# =============================================================================

def kvn_3d_sparse(M, da, f_rhs, grid, order=4):
    """Sparse 3D KvN generator on the tensor-product triad grid."""
    K = M**3
    D = sbp_sparse(M, da, order=order)
    I = sp.eye(M, format='csc')
    Dj = [
        sp.kron(sp.kron(D, I, format='csc'), I, format='csc'),
        sp.kron(sp.kron(I, D, format='csc'), I, format='csc'),
        sp.kron(sp.kron(I, I, format='csc'), D, format='csc'),
    ]
    L = sp.csc_matrix((K, K))
    for j in range(3):
        f_vals = np.array([f_rhs(p)[j] for p in grid])
        Fj = sp.diags(f_vals, format='csc')
        L = L - 0.5 * (Fj @ Dj[j] + Dj[j] @ Fj)
    return L


# =============================================================================
# Initial wavefunction
# =============================================================================

def gauss_psi(grid, a0, sig):
    """Gaussian initial wavefunction psi = sqrt(rho_0).

    rho_0(a) = N(a0, sig^2)  proportional to  exp(-0.5 * ||(a-a0)/sig||^2)

    Therefore  psi(a) = sqrt(rho_0) proportional to  exp(-0.25 * ||(a-a0)/sig||^2)

    THE FACTOR IS 0.25, NOT 0.5.  Using 0.5 would make |psi|^2 have
    std = sig/sqrt(2) instead of sig, inconsistent with the MC ensemble.

    Returned psi is normalized so dot(psi, psi) = 1.
    """
    psi = np.exp(-0.25 * np.sum(((grid - a0) / sig)**2, axis=1))
    return psi / np.sqrt(np.dot(psi, psi))


# =============================================================================
# Evolution
# =============================================================================

def evolve_krylov(psi0, Ldt, nsteps, sqrt_w=None,
                  moment_func=None, moment_args=None):
    """Krylov propagation via scipy expm_multiply.

    sqrt_w: output of kraus_weights(); applies K1 = diag(sqrt(W)) each step.
    """
    psi   = psi0.copy()
    norms = [float(np.dot(psi, psi))]
    moms  = [moment_func(psi, *moment_args)] if moment_func else []

    for _ in range(nsteps):
        psi = expm_multiply(Ldt, psi)
        if sqrt_w is not None:
            psi *= sqrt_w
        norms.append(float(np.dot(psi, psi)))
        if moment_func:
            moms.append(moment_func(psi, *moment_args))

    return moms, np.array(norms)


# =============================================================================
# Statistical moments
# =============================================================================

def moments_triad(psi, grid, system):
    """Mean, kinetic energy E, squared-amp norm Z for NS / Euler triads."""
    prob = psi**2
    s    = prob.sum()
    prob = prob / s if s > 0 else prob
    mean = prob @ grid
    asq  = [(prob * grid[:, j]**2).sum() for j in range(3)]
    E    = 0.5 * sum(asq[j] / system.k_sq[j] for j in range(3))
    Z    = 0.5 * sum(asq)
    return {'mean': mean, 'E': E, 'Z': Z}


def moments_hm(psi, grid, system):
    """Moments using HM energy definition  E = sum aj^2 / (2*(|k|^2+1))."""
    prob = psi**2
    s    = prob.sum()
    prob = prob / s if s > 0 else prob
    mean = prob @ grid
    asq  = [(prob * grid[:, j]**2).sum() for j in range(3)]
    E    = 0.5 * sum(asq[j] / system.k_sq_hm[j] for j in range(3))
    Z    = 0.5 * sum(asq)
    return {'mean': mean, 'E': E, 'Z': Z}


# =============================================================================
# Monte Carlo reference  (vectorised RK4)
# =============================================================================

def mc_triad(system, a0, sig, nsteps, N):
    """Vectorised RK4 MC for NS or Euler triads."""
    state  = a0[np.newaxis, :] + sig[np.newaxis, :] * np.random.randn(N, 3)
    mean_h = np.zeros((nsteps + 1, 3))
    E_h    = np.zeros(nsteps + 1)
    Z_h    = np.zeros(nsteps + 1)

    def record(s, i):
        mean_h[i] = s.mean(axis=0)
        aq = (s**2).mean(axis=0)
        E_h[i] = 0.5 * sum(aq[j] / system.k_sq[j] for j in range(3))
        Z_h[i] = 0.5 * aq.sum()

    C = system.C
    g = system.gamma

    def f(s):
        return np.column_stack([
            -g[0]*s[:,0] + C[0]*s[:,1]*s[:,2],
            -g[1]*s[:,1] + C[1]*s[:,2]*s[:,0],
            -g[2]*s[:,2] + C[2]*s[:,0]*s[:,1]])

    record(state, 0)
    for n in range(nsteps):
        k1 = f(state)
        k2 = f(state + 0.5 * DT * k1)
        k3 = f(state + 0.5 * DT * k2)
        k4 = f(state +       DT * k3)
        state += (DT / 6.0) * (k1 + 2*k2 + 2*k3 + k4)
        record(state, n + 1)

    return {'mean': mean_h.T, 'E': E_h, 'Z': Z_h}


def mc_triad_hm(system, a0, sig, nsteps, N):
    """Vectorised RK4 MC for HM triad (uses k_sq_hm for energy)."""
    state  = a0[np.newaxis, :] + sig[np.newaxis, :] * np.random.randn(N, 3)
    mean_h = np.zeros((nsteps + 1, 3))
    E_h    = np.zeros(nsteps + 1)
    Z_h    = np.zeros(nsteps + 1)

    def record(s, i):
        mean_h[i] = s.mean(axis=0)
        aq = (s**2).mean(axis=0)
        E_h[i] = 0.5 * sum(aq[j] / system.k_sq_hm[j] for j in range(3))
        Z_h[i] = 0.5 * aq.sum()

    C = system.C
    g = system.gamma

    def f(s):
        return np.column_stack([
            -g[0]*s[:,0] + C[0]*s[:,1]*s[:,2],
            -g[1]*s[:,1] + C[1]*s[:,2]*s[:,0],
            -g[2]*s[:,2] + C[2]*s[:,0]*s[:,1]])

    record(state, 0)
    for n in range(nsteps):
        k1 = f(state)
        k2 = f(state + 0.5 * DT * k1)
        k3 = f(state + 0.5 * DT * k2)
        k4 = f(state +       DT * k3)
        state += (DT / 6.0) * (k1 + 2*k2 + 2*k3 + k4)
        record(state, n + 1)

    return {'mean': mean_h.T, 'E': E_h, 'Z': Z_h}


# =============================================================================
# Generic triad KvN runner
# =============================================================================

def run_triad(M, system, a0, sig, T, amin, amax,
              use_kraus=True, order=4, moment_func=None):
    """Build sparse L, evolve with Krylov, return results dict."""
    nsteps  = int(round(T / DT))
    sigma   = sig[0]
    g3, da, _ = grid_3d(M, amin, amax)

    print(f'    M={M}, K={M**3:,}, da={da:.5f}, '
          f'sigma/da={sigma/da:.2f}, order={order}, use_kraus={use_kraus}')

    sqrt_w = kraus_weights(g3, amin, amax, da, N_SPONGE) if use_kraus else None

    if moment_func is None:
        moment_func = moments_triad

    print('    Building L ...', end=' ', flush=True)
    t0 = time.time()
    L  = kvn_3d_sparse(M, da, system.rhs, g3, order=order)
    ah = sp.linalg.norm(L + L.T) / (sp.linalg.norm(L) + 1e-30)
    print(f'({time.time()-t0:.1f}s)  |L+L^T|/|L|={ah:.1e}')

    psi0 = gauss_psi(g3, a0, sig)
    Ldt  = L * DT
    del L
    gc.collect()

    print(f'    Krylov ({nsteps} steps) ...', end=' ', flush=True)
    t0 = time.time()
    moms, norms = evolve_krylov(psi0, Ldt, nsteps,
                                sqrt_w=sqrt_w,
                                moment_func=moment_func,
                                moment_args=(g3, system))
    del Ldt
    gc.collect()
    print(f'({time.time()-t0:.1f}s)  P_lost={1-norms[-1]:.2e}')

    return {
        'M': M, 'da': da, 'times': np.linspace(0, T, nsteps + 1),
        'mean':  np.array([m['mean'] for m in moms]),
        'E':     np.array([m['E']    for m in moms]),
        'Z':     np.array([m['Z']    for m in moms]),
        'P_lost':  float(1.0 - norms[-1]),
        'norms':   norms,
        'sigma_over_da': sigma / da,
    }


# =============================================================================
# Shared 4-panel triad figure
# =============================================================================

def _plot_triad_4panel(times, kvn_mean, kvn_E, kvn_Z, norms, mc,
                       fname_a, fname_b, var='a',
                       use_plost=True, legend_locs=None, ylims=None):
    """Two companion PDFs for any triad.

    fname_a: panels (a) amplitudes + (b) energy
    fname_b: panels (c) Z          + (d) P_lost or unitarity residual
    ylims:   dict with optional keys 'E', 'Z' giving (ymin, ymax).
    """
    if ylims is None: ylims = {}
    if legend_locs is None:
        legend_locs = {}
    loc_amp  = legend_locs.get('amp',  'lower right')
    loc_E    = legend_locs.get('E',    'upper right')
    loc_Z    = legend_locs.get('Z',    'upper right')
    loc_prob = legend_locs.get('prob', 'lower right')

    t_mc   = np.linspace(0, times[-1], len(mc['E']))
    step   = _mstep(len(t_mc))

    # --- (a) amplitudes  +  (b) energy ---
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(_W2, _H1))

    for j in range(3):
        ax1.plot(times, kvn_mean[:, j], **_kline(j))
        ax1.plot(t_mc[::step], mc['mean'][j, ::step], **_msym(j))

    ax1.set_xlabel(r'$t$')
    ax1.set_ylabel(rf'$\langle {var}_j \rangle$')
    ax1.legend(
        handles=[_handle(j, rf'$\langle {var}_{j+1} \rangle$')
                 for j in range(3)],
        loc=loc_amp)
    _panel_label(ax1, '(a)')
    _grid(ax1)

    ax2.plot(times, kvn_E, **_kline(0), label='KvN')
    ax2.plot(t_mc[::step], mc['E'][::step], **_msym(0), label='MC')
    ax2.set_xlabel(r'$t$')
    ax2.set_ylabel(r'$\langle E \rangle$')
    ax2.legend(loc=loc_E)
    if 'E' in ylims: ax2.set_ylim(ylims['E'])
    _panel_label(ax2, '(b)')
    _grid(ax2)

    fig.tight_layout(w_pad=2.5)
    fig.savefig(f'{OUT}/{fname_a}')
    plt.close()
    print(f'  -> {fname_a}')

    # --- (c) Z  +  (d) probability ---
    fig, (ax3, ax4) = plt.subplots(1, 2, figsize=(_W2, _H1))

    ax3.plot(times, kvn_Z, **_kline(0), label='KvN')
    ax3.plot(t_mc[::step], mc['Z'][::step], **_msym(0), label='MC')
    ax3.set_xlabel(r'$t$')
    ax3.set_ylabel(r'$\langle Z \rangle$')
    ax3.legend(loc=loc_Z)
    if 'Z' in ylims: ax3.set_ylim(ylims['Z'])
    _panel_label(ax3, '(c)')
    _grid(ax3)

    if use_plost:
        P_l  = np.maximum(1.0 - norms, 1e-20)
        dabs = np.concatenate([[0.0], norms[:-1] - norms[1:]])
        cons = np.maximum(np.abs(norms + np.cumsum(dabs) - 1.0), 1e-20)
        ax4.semilogy(times, P_l,  color='k', ls='-',  lw=_LW,
                     label=r'$P_{\mathrm{lost}}$')
        ax4.semilogy(times, cons, color='k', ls='--', lw=_LW,
                     label=r'$|P_{\mathrm{ret}}+P_{\mathrm{lost}}-1|$')
        ax4.set_ylabel('Probability')
        ax4.legend(loc=loc_prob, fontsize=7)
    else:
        dev = np.maximum(np.abs(1.0 - norms), 1e-20)
        ax4.semilogy(times, dev, color='k', ls='-', lw=_LW)
        ax4.set_ylabel(r'$|1-\|\psi\|^2|$')

    ax4.set_xlabel(r'$t$')
    _panel_label(ax4, '(d)')
    _grid(ax4)

    fig.tight_layout(w_pad=2.5)
    fig.savefig(f'{OUT}/{fname_b}')
    plt.close()
    print(f'  -> {fname_b}')


# =============================================================================
# Figure 2  --  NS triad validation  (M=40, nu=0.1, T=0.5)
# =============================================================================

def figure2_ns_validation():
    print('\n' + '='*70)
    print('FIGURE 2: NS triad validation  (M=40, nu=0.1, T=0.5)')
    print('='*70)

    M = 40; T = 0.5; N_mc = 100_000
    ns = NSTriad(nu=0.1)
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    nsteps = int(round(T / DT))
    times  = np.linspace(0, T, nsteps + 1)

    res = run_triad(M, ns, NS_A0, NS_SIG, T, amin, amax,
                    use_kraus=True, order=SBP_ORDER)

    print(f'  MC ({N_mc:,}) ...', end=' ', flush=True)
    t0 = time.time()
    mc = mc_triad(ns, NS_A0, NS_SIG, nsteps, N_mc)
    print(f'({time.time()-t0:.1f}s)')

    _plot_triad_4panel(
        times, res['mean'], res['E'], res['Z'], res['norms'], mc,
        'fig2a_ns_amplitudes_energy.pdf',
        'fig2b_ns_norm_plost.pdf',
        var='a', use_plost=True,
        legend_locs={'amp': 'lower right', 'E': 'upper right',
                     'Z': 'upper right',   'prob': 'lower right'})


# =============================================================================
# Figure 3  --  Grid convergence  (NS, 2nd + 4th order, M=16..40)
# =============================================================================

def figure3_convergence():
    print('\n' + '='*70)
    print('FIGURE 3: Grid convergence  (NS, 2nd+4th order SBP)')
    print('='*70)

    T = 0.5; N_mc = 1_000_000
    ns = NSTriad(nu=0.1)
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    nsteps = int(round(T / DT))

    print(f'  MC reference ({N_mc:,}) ...', end=' ', flush=True)
    t0 = time.time()
    mc = mc_triad(ns, NS_A0, NS_SIG, nsteps, N_mc)
    E_mc = mc['E'][-1]
    print(f'({time.time()-t0:.1f}s)  E_MC={E_mc:.8f}')

    M_list  = [16, 20, 24, 28, 32, 40]
    results = {}

    for order in [2, 4]:
        results[order] = []
        for M in M_list:
            print(f'\n  Order={order}, M={M}')
            r = run_triad(M, ns, NS_A0, NS_SIG, T, amin, amax,
                          use_kraus=True, order=order)
            results[order].append(r)
            gc.collect()

    # Richardson extrapolation from the two finest grids
    E_RE = {}
    for order in [2, 4]:
        r1, r2 = results[order][-2], results[order][-1]
        h1, h2, p = r1['da'], r2['da'], float(order)
        E_RE[order] = (r2['E'][-1]*h1**p - r1['E'][-1]*h2**p) / (h1**p - h2**p)
        print(f'\n  E_RE (order={order}) = {E_RE[order]:.6f}   E_MC = {E_mc:.6f}   '
              f'gap = {abs(E_RE[order]-E_mc)/E_mc*100:.3f}%')

    for order in [2, 4]:
        da_a = np.array([r['da'] for r in results[order]])
        er_a = np.array([abs(r['E'][-1] - E_RE[order]) for r in results[order]])
        print(f'\n  Pairwise rates (order={order}):')
        for i in range(len(da_a) - 1):
            if er_a[i] > 0 and er_a[i+1] > 0:
                p = np.log(er_a[i] / er_a[i+1]) / np.log(da_a[i] / da_a[i+1])
                print(f'    M={results[order][i]["M"]}'
                      f'->{results[order][i+1]["M"]}: p={p:.2f}')

    # order-2: dashed squares   order-4: solid circles
    style = {2: (1, '--', 'Order 2'), 4: (0, '-', 'Order 4')}

    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(_W2, _H1 + 0.3))

    for order, (mk_idx, ls, lbl) in style.items():
        da_a = np.array([r['da']    for r in results[order]])
        er_a = np.array([abs(r['E'][-1] - E_RE[order]) for r in results[order]])
        pl_a = np.array([r['P_lost'] for r in results[order]])
        kw   = dict(color='k', ls=ls, lw=_LW,
                    marker=_MK[mk_idx], ms=_MS, mew=_MEW, mfc='none')
        ax1.loglog(da_a, er_a, **kw, label=lbl)
        ax2.semilogy([r['M'] for r in results[order]], pl_a, **kw, label=lbl)
        for i, r in enumerate(results[order]):
            ax1.annotate(str(r['M']), (da_a[i], er_a[i]),
                         xytext=(3, 4), textcoords='offset points', fontsize=7)
        # reference slope
        c  = er_a[-1] / da_a[-1]**order
        dr = np.array([da_a.min() * 0.75, da_a.max() * 1.25])
        ax1.loglog(dr, c * dr**order, 'k:', lw=0.65, alpha=0.5)

    ax1.set_xlabel(r'$\Delta a$')
    ax1.set_ylabel(r'$|\langle E\rangle_{\mathrm{KvN}} - E^{\mathrm{RE}}|$')
    ax1.legend(loc='lower right')
    _panel_label(ax1, '(a)')
    _grid(ax1)

    ax2.set_xlabel(r'$M$')
    ax2.set_ylabel(r'$P_{\mathrm{lost}}$')
    ax2.legend(loc='upper right')
    _panel_label(ax2, '(b)')
    _grid(ax2)

    fig.tight_layout(w_pad=2.5)
    fig.savefig(f'{OUT}/fig3_convergence_consolidated.pdf')
    plt.close()
    print(f'\n  -> fig3_convergence_consolidated.pdf')


# =============================================================================
# Figure 4  --  NS PDF evolution  (M=28, T=1.5)  greyscale 2x3 grid
# =============================================================================

def figure4_pdf_evolution():
    print('\n' + '='*70)
    print('FIGURE 4: NS PDF evolution  (M=28, T=1.5)')
    print('='*70)

    M = 28; T = 1.5
    ns = NSTriad(nu=0.1)
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    nsteps     = int(round(T / DT))

    g3, da, a1d = grid_3d(M, amin, amax)
    sqrt_w      = kraus_weights(g3, amin, amax, da, N_SPONGE)
    print(f'  domain=[{amin:.3f},{amax:.3f}), da={da:.5f}')

    print('  Building L ...', end=' ', flush=True)
    t0 = time.time()
    L  = kvn_3d_sparse(M, da, ns.rhs, g3, order=SBP_ORDER)
    print(f'({time.time()-t0:.1f}s)')

    psi  = gauss_psi(g3, NS_A0, NS_SIG)
    Ldt  = L * DT
    del L
    gc.collect()

    t_targets  = [0.0, 0.3, 0.6, 0.9, 1.2, 1.5]
    snap_steps = [int(round(t / DT)) for t in t_targets]
    max_step   = snap_steps[-1]
    snaps      = {0: gauss_psi(g3, NS_A0, NS_SIG)}
    norms      = [np.dot(psi, psi)]

    for step in range(max_step):
        psi = expm_multiply(Ldt, psi)
        psi *= sqrt_w
        norms.append(np.dot(psi, psi))
        if (step + 1) in snap_steps:
            snaps[step + 1] = psi.copy()

    print(f'  P_lost(T=1.5) = {1 - norms[-1]:.2e}')

    probs = []
    for ns_idx in snap_steps:
        p2d = (snaps[ns_idx]**2).reshape(M, M, M).sum(axis=2) * da
        probs.append(p2d)
    vmax = max(p.max() for p in probs)

    fig, axes = plt.subplots(2, 3, figsize=(_W2, 4.4))
    for idx, (t_tgt, p2d) in enumerate(zip(t_targets, probs)):
        ax = axes[idx // 3, idx % 3]
        ax.contourf(a1d, a1d, p2d.T,
                    levels=np.linspace(0, vmax, 20), cmap='Greys')
        ax.contour(a1d, a1d, p2d.T,
                   levels=np.linspace(vmax * 0.1, vmax, 6),
                   colors='k', linewidths=0.35)
        ax.set_xlabel(r'$a_1$', fontsize=9)
        ax.set_ylabel(r'$a_2$', fontsize=9)
        ax.set_title(f'$t={t_tgt:.1f}$', fontsize=9)
        ax.set_aspect('equal')
        ax.tick_params(labelsize=8)
        _panel_label(ax, f'({chr(97+idx)})', x=0.05, y=0.93)

    fig.subplots_adjust(right=0.87, hspace=0.48, wspace=0.48)
    cbar_ax = fig.add_axes([0.895, 0.14, 0.022, 0.72])
    sm = plt.cm.ScalarMappable(cmap='Greys', norm=plt.Normalize(0, vmax))
    sm.set_array([])
    cbar = fig.colorbar(sm, cax=cbar_ax)
    cbar.set_label(r'$\rho(a_1,a_2)$', fontsize=9)
    cbar.ax.tick_params(labelsize=8)
    cbar.outline.set_linewidth(0.6)

    fig.savefig(f'{OUT}/fig4_pdf_evolution.pdf')
    plt.close()
    print('  -> fig4_pdf_evolution.pdf')

    del Ldt
    gc.collect()


# =============================================================================
# Figure 5  --  Euler triad  (M=40, T=1.0)  Kraus layer applied
# =============================================================================

def figure5_euler():
    print('\n' + '='*70)
    print('FIGURE 5: Euler triad  (M=40, T=1.0, Kraus layer applied)')
    print('='*70)

    M = 40; T = 1.0; N_mc = 100_000
    euler  = EulerTriad()
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    nsteps = int(round(T / DT))
    times  = np.linspace(0, T, nsteps + 1)

    # Kraus layer now applied as in NS/HM; norm conservation per trajectory
    # does NOT bound individual mode amplitudes, so mode redistribution
    # produces a small (~1e-5) absorbed tail.
    res = run_triad(M, euler, NS_A0, NS_SIG, T, amin, amax,
                    use_kraus=True, order=SBP_ORDER)

    print(f'  MC ({N_mc:,}) ...', end=' ', flush=True)
    t0 = time.time()
    mc = mc_triad(euler, NS_A0, NS_SIG, nsteps, N_mc)
    print(f'({time.time()-t0:.1f}s)')

    # E ~ 0.7041, Z ~ 0.9788.  Set y-limits to +/- 0.7% of the
    # physical value so the ~0.03% Krylov drift is not visually
    # dominant.  Both KvN and MC appear flat, correctly conveying
    # energy conservation.
    E0 = 0.5 * sum((NS_A0[j]**2 + NS_SIG[j]**2) / euler.k_sq[j]
                   for j in range(3))
    Z0 = 0.5 * (NS_A0**2 + NS_SIG**2).sum()
    _plot_triad_4panel(
        times, res['mean'], res['E'], res['Z'], res['norms'], mc,
        'fig5a_euler_amplitudes_energy.pdf',
        'fig5b_euler_norm_prob.pdf',
        var='a', use_plost=True,
        legend_locs={'amp': 'lower left', 'E': 'lower left',
                     'Z': 'lower right', 'prob': 'center right'},
        ylims={'E': (E0 * 0.993, E0 * 1.007),
               'Z': (Z0 * 0.993, Z0 * 1.007)})


# =============================================================================
# Figure 6  --  HM triad  (M=40, mu=0.1, T=0.5)
# =============================================================================

def figure6_hm():
    print('\n' + '='*70)
    print('FIGURE 6: Hasegawa-Mima triad  (M=40, mu=0.1, T=0.5)')
    print('='*70)

    M = 40; T = 0.5; N_mc = 100_000
    hm = HMTriad(mu=0.1)
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    nsteps = int(round(T / DT))
    times  = np.linspace(0, T, nsteps + 1)

    res = run_triad(M, hm, NS_A0, NS_SIG, T, amin, amax,
                    use_kraus=True, order=SBP_ORDER,
                    moment_func=moments_hm)

    print(f'  MC ({N_mc:,}) ...', end=' ', flush=True)
    t0 = time.time()
    mc = mc_triad_hm(hm, NS_A0, NS_SIG, nsteps, N_mc)
    print(f'({time.time()-t0:.1f}s)')

    _plot_triad_4panel(
        times, res['mean'], res['E'], res['Z'], res['norms'], mc,
        'fig6a_hm_amplitudes_energy.pdf',
        'fig6b_hm_norm_plost.pdf',
        var='b', use_plost=True,
        legend_locs={'amp': 'lower right', 'E': 'upper right',
                     'Z': 'upper right',   'prob': 'lower right'})


# =============================================================================
# Figure 8  --  Domain sensitivity  (NS triad, M=40)
# =============================================================================

def figure8_domain_sensitivity():
    print('\n' + '='*70)
    print('FIGURE 8: Domain sensitivity study (NS triad)')
    print('='*70)

    margins  = [2, 3, 4, 5, 6, 7, 8]
    T_ns     = 0.5
    N_mc_ns  = 200_000
    M_ns     = 40
    ns = NSTriad(nu=0.1)

    # NS MC reference
    nsteps_ns = int(round(T_ns / DT))
    print(f'  NS MC ({N_mc_ns:,}) ...', end=' ', flush=True)
    t0 = time.time()
    mc_ns   = mc_triad(ns, NS_A0, NS_SIG, nsteps_ns, N_mc_ns)
    E_mc_ns = mc_ns['E'][-1]
    print(f'({time.time()-t0:.1f}s)  E_MC={E_mc_ns:.6f}')

    # NS KvN sweep
    ns_res = []
    for n in margins:
        amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=n)
        print(f'\n  NS n={n}:')
        r = run_triad(M_ns, ns, NS_A0, NS_SIG, T_ns, amin, amax,
                      use_kraus=True, order=SBP_ORDER)
        ns_res.append(r)
        gc.collect()

    ns_n   = np.array(margins)
    ns_err = np.array([abs(r['E'][-1] - E_mc_ns) / E_mc_ns * 100
                       for r in ns_res])
    ns_Pl  = np.array([r['P_lost']        for r in ns_res])
    ns_sda = np.array([r['sigma_over_da'] for r in ns_res])

    from scipy.special import erfc as _erfc
    n_arr = np.linspace(2, 8, 60)
    ptail = 0.5 * _erfc(n_arr / np.sqrt(2))

    fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(_W2, _H1))

    kw_ns = dict(color='k', ls='-', lw=_LW, marker='o',
                 ms=_MS, mew=_MEW, mfc='k')

    ax1.plot(ns_n, ns_err, **kw_ns, label='NS triad')
    ax1.set_xlabel('Domain margin $n$')
    ax1.set_ylabel(r'$|\Delta E|/E^{\mathrm{MC}}$ (\%)')
    ax1.legend(loc='upper left')
    _panel_label(ax1, '(a)')
    _grid(ax1)

    ax2.semilogy(ns_n, np.maximum(ns_Pl, 1e-20), **kw_ns, label='NS triad')
    ax2.semilogy(n_arr, ptail, 'k:', lw=0.8,
                 label=r'$\frac{1}{2}\mathrm{erfc}(n/\sqrt{2})$')
    ax2.set_xlabel('Domain margin $n$')
    ax2.set_ylabel(r'$P_{\mathrm{lost}}$')
    ax2.legend(loc='best', fontsize=7)
    _panel_label(ax2, '(b)')
    _grid(ax2)

    ax3.plot(ns_n, ns_sda, **kw_ns, label='NS triad')
    ax3.axhline(1.0, color='k', ls=':', lw=0.8)
    ax3.set_xlabel('Domain margin $n$')
    ax3.set_ylabel(r'$\sigma/\Delta a$')
    ax3.legend(loc='upper right')
    _panel_label(ax3, '(c)')
    _grid(ax3)

    fig.tight_layout(w_pad=1.8)
    fig.savefig(f'{OUT}/fig8_domain_sensitivity.pdf')
    plt.close()
    print(f'\n  -> fig8_domain_sensitivity.pdf')


# =============================================================================
# Figure 9  --  Phase-space norm ratio  (NS + Euler + HM, RK4 from corners)
# =============================================================================

def figure9_norm_ratio():
    """Worst-case ||a(t)||_2 / ||a(0)||_2 over all 2^N corners of a0 +/- 6*sigma."""
    print('\n' + '='*70)
    print('FIGURE 9: Phase-space norm ratio (NS, Euler, HM)')
    print('='*70)

    DT_TRAJ = 0.001
    T_PLOT  = 1.5
    N_PLOT  = int(round(T_PLOT / DT_TRAJ)) + 1
    t_plot  = np.linspace(0, T_PLOT, N_PLOT)
    sig     = NS_SIGMA

    def rk4_step(rhs, a, dt):
        k1 = rhs(a)
        k2 = rhs(a + 0.5 * dt * k1)
        k3 = rhs(a + 0.5 * dt * k2)
        k4 = rhs(a +       dt * k3)
        return a + (dt / 6.0) * (k1 + 2*k2 + 2*k3 + k4)

    def worst_case_envelope(system, corners, dt, n_steps):
        K = corners.shape[0]
        ratios = np.zeros((K, n_steps + 1))
        for i, a_init in enumerate(corners):
            n0 = np.linalg.norm(a_init)
            a  = a_init.copy()
            ratios[i, 0] = 1.0
            for s in range(n_steps):
                a = rk4_step(system.rhs, a, dt)
                ratios[i, s + 1] = np.linalg.norm(a) / n0
        return ratios.max(axis=0)

    # 3D corners for triads (2^3 = 8)
    corners_3d = np.array(list(
        cartesian_product(*[[NS_A0[j] + s * 6 * sig for s in [-1, 1]]
                            for j in range(3)])))

    systems = [
        ('NS triad',    NSTriad(nu=0.1), corners_3d),
        ('Euler triad', EulerTriad(),    corners_3d),
        ('HM triad',    HMTriad(mu=0.1), corners_3d),
    ]

    envelopes = []
    for label, sys, corners in systems:
        print(f'  {label} ({len(corners)} corners) ...', end=' ', flush=True)
        t0 = time.time()
        env = worst_case_envelope(sys, corners, DT_TRAJ, N_PLOT - 1)
        envelopes.append(env)
        print(f'({time.time()-t0:.1f}s)  peak={env.max():.5f}')

    step = max(1, (N_PLOT - 1) // 20)

    fig, ax = plt.subplots(figsize=(_W1, 3.2))
    for idx, ((label, _, _), env) in enumerate(zip(systems, envelopes)):
        ax.plot(t_plot, env,
                color='k', ls=_LS[idx], lw=_LW)
        ax.plot(t_plot[::step], env[::step],
                color='k', ls='none',
                marker=_MK[idx], ms=_MS, mew=_MEW, mfc='none',
                label=label)
    ax.axhline(1.0, color='k', ls=':', lw=0.5)
    ax.set_xlabel(r'$t$')
    ax.set_ylabel(
        r'$\max_{\mathrm{corners}}\|\mathbf{a}(t)\|_2/\|\mathbf{a}(0)\|_2$')
    ax.legend(loc='lower left', fontsize=7.5)
    _panel_label(ax, '(a)')
    _grid(ax)
    fig.tight_layout()
    fig.savefig(f'{OUT}/fig9_markers.pdf')
    plt.close()
    print('  -> fig9_markers.pdf')


# =============================================================================
# Main
# =============================================================================

FIGURE_MAP = {
    2: figure2_ns_validation,
    3: figure3_convergence,
    4: figure4_pdf_evolution,
    5: figure5_euler,
    6: figure6_hm,
    8: figure8_domain_sensitivity,
    9: figure9_norm_ratio,
}


def print_parameters():
    print('\nPARAMETERS')
    print('='*60)
    print(f'  NS_A0      = {NS_A0}')
    print(f'  NS_SIGMA   = {NS_SIGMA}')
    print(f'  DT         = {DT}')
    print(f'  N_SPONGE   = {N_SPONGE}')
    print(f'  SBP_ORDER  = {SBP_ORDER}')
    amin, amax = triad_domain(NS_A0, NS_SIGMA, n_sigma=6)
    print(f'\n  Triad domain (n=6): [{amin:.3f}, {amax:.3f}]')
    for M in [16, 20, 24, 28, 32, 40]:
        da = (amax - amin) / M
        print(f'    M={M:2d}: da={da:.5f}, sigma/da={NS_SIGMA/da:.2f}')

    # Verify gauss_psi factor
    a1d = np.linspace(-1.9, 1.9, 28, endpoint=False)
    psi = np.exp(-0.25 * ((a1d - 1.0) / NS_SIGMA)**2)
    prob = psi**2 / (psi**2).sum()
    var = ((a1d - 1.0)**2 * prob).sum()
    print(f'\n  gauss_psi check (should be sigma^2={NS_SIGMA**2:.4f}): '
          f'var(rho)={var:.6f}  '
          f'{"OK" if abs(var - NS_SIGMA**2) < 1e-4 else "WRONG!"}')
    print('='*60)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='KvN paper figures')
    parser.add_argument('--fig', type=str, default='all',
                        help='Figures to run: all | 2 | 2,3,9 ...')
    parser.add_argument('--dry', action='store_true',
                        help='Print parameters and exit')
    args = parser.parse_args()

    np.random.seed(42)
    print_parameters()

    if args.dry:
        raise SystemExit(0)

    if args.fig == 'all':
        to_run = sorted(FIGURE_MAP.keys())
    else:
        to_run = [int(x.strip()) for x in args.fig.split(',')]

    t_start = time.time()
    for fn in to_run:
        if fn not in FIGURE_MAP:
            print(f'  Warning: figure {fn} not defined.')
            continue
        FIGURE_MAP[fn]()
        gc.collect()

    elapsed = time.time() - t_start
    print(f'\n{"="*70}')
    print(f'DONE  ({elapsed:.0f}s = {elapsed/60:.1f} min)')
    print(f'Figures in: {OUT}/')
    print('='*70)
    for f in sorted(os.listdir(OUT)):
        if f.endswith('.pdf'):
            print(f'  {f}')

